Long-range correction for tight-binding TD-DFT

We present two improvements to the tight-binding approximation of time-dependent density functional theory (TD-DFTB): Firstly, we add an exact Hartree-Fock exchange term, which is switched on at large distances, to the ground state Hamiltonian and similarly to the coupling matrix that enters the linear response equations for the calculation excited electronic states. We show that the excitation energies of charge transfer states are improved relative to the standard approach without the long-range correction by testing the method on a set of molecules from the database in J. Chem. Phys. (2008),128,044118. that are known to exhibit problematic charge transfer states. The degree of spatial overlap between occupied and virtual orbitals indicates where TD-DFTB and lc-TD-DFTB can be expected to produce large errors. Secondly, we improve the calculation of oscillator strengths. The transition dipoles are obtained from Slater Koster files for the dipole matrix elements between valence orbitals. In particular excitations localized on a single atom, which appear dark when using Mulliken transition charges, in this way acquire a more realistic oscillator strength. These extensions pave the way for using long-range corrected TD-DFTB (lc-TD-DFTB) to describe the electronic structure of large chromophoric polymers, where uncorrected TD-DFTB fails to describe the high degree of conjugation and produces spurious low-lying charge transfer states.

==> anc/supporting_information.tex <==
%% LyX 2.0.6 created this file.  For more info, see http://www.lyx.org/.
%% Do not edit unless you really know what you are doing.
\documentclass[journal=jacsat,manuscript=article]{achemso}
\usepackage[utf8]{inputenc}
\usepackage{color}
\usepackage{amsmath}
\usepackage{amssymb}
\usepackage{graphicx}
\usepackage{esint}
\PassOptionsToPackage{version=3}{mhchem}
\usepackage{mhchem}
\usepackage[unicode=true,pdfusetitle,
 bookmarks=true,bookmarksnumbered=false,bookmarksopen=false,
 breaklinks=false,pdfborder={0 0 1},backref=false,colorlinks=false]
 {hyperref}
\usepackage{breakurl}

\makeatletter

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% LyX specific LaTeX commands.
%% Because html converters don't know tabularnewline
\providecommand{\tabularnewline}{\\}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% User specified LaTeX commands.

\PassOptionsToPackage{version=3}{mhchem}




%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% LyX specific LaTeX commands.
%% Because html converters don't know tabularnewline
\providecommand{\tabularnewline}{\\}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% User specified LaTeX commands.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% This is a (brief) model paper using the achemso class
%% The document class accepts keyval options, which should include
%% the target journal and optionally the manuscript type.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Place any additional packages needed here.  Only include packages
%% which are essential, to avoid problems later. Do NOT use any
%% packages which require e-TeX (for example etoolbox): the e-TeX
%% extensions are not currently available on the ACS conversion
%% servers.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Formula subscripts using \ce{}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% If issues arise when submitting your manuscript, you may want to
%% un-comment the next line.  This provides information on the
%% version of every file you have used.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%\listfiles

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Place any additional macros here.  Please use \newcommand* where
%% possible, and avoid layout-changing macros (which are not used
%% when typesetting).
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\newcommand*{\mycommand}[1]{\texttt{\emph{#1}}}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% MY OWN HEADER
\usepackage{amsthm}% Useful AMS stuff

\usepackage{tikz}\usetikzlibrary{arrows}
\usepackage{caption}\usepackage{subcaption}\usepackage{color}\usepackage{lscape}

\usepackage[section]{placeins}

\newcommand{\bra}[1]{\langle #1 \mid}
\newcommand{\ket}[1]{\mid #1 \rangle}
\newcommand{\bracket}[2]{\langle #1 \mid #2 \rangle}

\DeclareMathOperator\erf{erf}
% nicer imaginary unit i
\renewcommand{\imath}{\text{\rm{i}}}

\usepackage{titlesec}\titleformat{\chapter}
{\normalfont\huge\bfseries}{\chaptertitlename\ \thechapter:\ \ }{0em}{} 
\titlespacing*{\chapter}{0pt}{0pt}{30pt}

\newenvironment{rcases}
  {\left.\begin{aligned}}
  {\end{aligned}\right\rbrace}

\def\verbatim@font{\linespread{1}\normalfont\ttfamily}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Meta-data block
%% ---------------
%% Each author should be given as a separate \author command.
%%
%% Corresponding authors should have an e-mail given after the author
%% name as an \email command. Phone and fax numbers can be given
%% using \phone and \fax, respectively; this information is optional.
%%
%% The affiliation of authors is given after the authors; each
%% \affiliation command applies to all preceding authors not already
%% assigned an affiliation.
%%
%% The affiliation takes an option argument for the short name.  This
%% will typically be something like "University of Somewhere".
%%
%% The \altaffiliation macro should be used for new address, etc.
%% On the other hand, \alsoaffiliation is used on a per author basis
%% when authors are associated with multiple institutions.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\author{Alexander Humeniuk}
%\affiliation{Fachbereich Physik, Freie Universit\"{a}t Berlin, Arnimallee 14, 14195 Berlin, Germany }
\author{Roland Mitri\'{c}}
\affiliation{Institut f\"{u}r Physikalische und Theoretische Chemie, Julius-Maximilians Universit\"{a}t W\"{u}rzburg, Emil-Fischer-Stra\ss e 42, 97074 W\"{u}rzburg}
\email{roland.mitric@uni-wuerzburg.de}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% The document title should be given as usual. Some journals require
%% a running title from the author: this should be supplied as an
%% optional argument to \title.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\title{Long-range correction for tight-binding TD-DFT: Supporting Information}

\makeatother

\begin{document}
\section{Benchmark Sets}
To verify that our implementation of DFTB works correctly and to assess the quality
of lc-TD-DFTB we compared the vertical excitation energies with full TD-DFT calculations
on two benchmark sets:
\begin{enumerate}
\item the 28 medium-sized organic molecules of ref.\cite{thiel_set}
\item the molecules of ref.\cite{helgaker_set}, which were already considered in the main text
\end{enumerate}
For each of the test sets we performed two calculations:
\begin{itemize}
\item First we compared our implementation of ``conventional'' TD-DFTB (termed TD-DFTB/mio-0-1) with PBE/cc-pVTZ.
\item Then we compared long-range corrected TD-DFTB with LC-PBE\cite{LC_Gaussian}/cc-pVTZ.
\end{itemize}
The states are ordered by energy within each irreducible representation.
We did not attempt to reorder the states within an irreducible representation manually, although this might be necessary so as to compare only states with the same character. 
Therefore the errors obtained are upper bounds.
The mean deviations between the full TD-DFT and the tight-binding results are summarized in table \ref{tbl:mean_errors}.

\begin{table}[h!]
\begin{tabular}{l|c|c}
                              &   PBE/cc-pVTZ vs. TD-DFTB(mio-0-1) &  LC-PBE/cc-pVTZ vs. lc-TD-DFTB(erf) \\\hline
Test set 1\cite{thiel_set}    &  $1.28$ & $1.50$ \\
Test set 2\cite{helgaker_set} &  $0.38$ & $0.60$ 
\end{tabular}
\caption{Mean errors of (lc-)TD-DFTB relative to the (LC-)TD-DFT energies (in eV).}
\label{tbl:mean_errors}
\end{table}

\FloatBarrier

\subsection{PBE/cc-pVTZ vs. TD-DFTB/mio-0-1}
In this section TD-DFTB without long-range correction is compared with PBE to check that our implementation
of tight-binding DFT works as expected.
The TD-DFT energies and oscillator strengths of the lowest 10 singlet states 
were calculated at the PBE/cc-pVTZ level as implemented in the 
quantum-chemistry package Gaussian 09\cite{g09}.
To facilitate comparison with previous TD-DFTB-calculations (listed in the supporting information of ref.\cite{tddftb_extensions}) on the same molecule set by Niehaus and coworkers, we tried to use a similar TD-DFTB parametrization: 
\begin{itemize}
\item Slater-Koster tables were taken from the mio-0-1\cite{mio_parameters} parametrization (published on www.dftb.org).
\item No long-range correction was included.
\item Spherical charge fluctuations around the atomic centers were modelled with Slater functions.
\end{itemize}

% Thiel set
\subsubsection{Test Set 1}
\begin{verbatim}
          PBE/cc-pVTZ     TD-DFTB/mio-0-1
          En/eV   f        En/eV   f
Ethene(D2h)
B1G        7.77   0.00      7.01   0.00
B3U        7.82   0.03     11.93   0.00
B1U        7.89   0.33      7.63   0.27
B1G        8.51   0.00     14.82   0.00
B2G        8.64   0.00      8.45   0.00
B2G        9.42   0.00     16.26   0.00
B3G        9.67   0.00     20.22   0.00
AU        10.33   0.00      9.25   0.00
B2U       10.52   0.17     17.46   0.13
B1U       10.56   0.22     16.30   0.51

Butadiene(C2h)
BU         5.66   0.60      5.47   0.52
AG         6.37   0.00      6.36   0.00
AU         6.61   0.00      5.67   0.00
AU         6.91   0.00      6.76   0.00
BG         6.95   0.00      6.51   0.00
AU         7.20   0.02      8.05   0.00
BG         7.63   0.00      8.18   0.00
AU         7.76   0.00      9.44   0.00
AG         8.21   0.00      8.14   0.00
BG         8.42   0.00      8.59   0.00

Hexatriene(C2h)
BU         4.54   0.98      4.41   0.84
AG         5.09   0.00      5.01   0.00
BG         6.11   0.00      5.12   0.00
BG         6.14   0.00      5.94   0.00
BU         6.26   0.00      6.13   0.00
AU         6.51   0.00      5.51   0.00
BG         6.55   0.00      6.45   0.00
AU         6.56   0.00      6.92   0.00
AG         6.83   0.00      6.56   0.00
BG         6.96   0.00      7.74   0.00

Octatetraene(C2h)
BU         3.84   1.35      3.74   1.17
AG         4.21   0.00      4.12   0.00
BU         5.47   0.00      5.24   0.01
AU         5.68   0.00      4.82   0.00
AU         5.85   0.00      5.38   0.00
AG         5.86   0.00      5.59   0.00
BU         6.01   0.06      5.97   0.09
BG         6.04   0.00      5.03   0.00
AG         6.08   0.00      5.97   0.00
AU         6.27   0.00      5.82   0.00

Cyclopropene(C2v)
B2         6.17   0.05      6.44   0.08
B1         6.33   0.00      6.45   0.00
A2         7.44   0.00      7.67   0.00
B1         7.49   0.02     12.09   0.00
A2         7.58   0.00      9.69   0.00
B1         7.61   0.00     16.04   0.00
B2         8.66   0.01      9.48   0.09
A1         8.74   0.06     12.77   0.41
B2         8.79   0.13     13.18   0.09
A1         8.82   0.19     17.26   0.00

Cyclopentadiene(C2v)
B2         4.94   0.08      4.74   0.09
A2         6.10   0.00      6.53   0.00
A1         6.12   0.01      6.00   0.05
A2         6.91   0.00      6.90   0.00
B1         7.12   0.01      6.25   0.00
A2         7.27   0.00      8.84   0.00
B1         7.31   0.00      6.86   0.01
A2         7.64   0.00      9.45   0.00
B2         7.67   0.07      8.68   0.02
B1         7.70   0.00      9.08   0.00

Norbornadiene(C2v)
A2         4.50   0.00      5.19   0.00
B2         5.03   0.01      6.60   0.04
B1         6.04   0.01      5.31   0.01
A2         6.58   0.00      6.36   0.00
B2         6.64   0.11      7.61   0.00
A1         6.83   0.01      6.82   0.01
B1         6.87   0.02      6.71   0.16
A2         6.95   0.00      6.98   0.00
A1         6.99   0.00      7.14   0.01
A1         7.05   0.03      7.34   0.00

Benzene(D6h)

Naphthalene(D2h)
B1U        4.06   0.04      3.99   0.05
B2U        4.23   0.00      4.21   0.01
B3G        5.06   0.00      5.09   0.00
B2U        5.76   1.13      5.60   0.91
AG         5.88   0.00      5.84   0.00
B1U        5.89   0.13      5.64   0.14
B1G        5.93   0.00      5.14   0.00
AU         6.07   0.00      6.55   0.00
B2G        6.08   0.00      5.38   0.00
AG         6.21   0.00      5.95   0.00

Furan(C2v)
B2         6.16   0.15      6.01   0.12
A1         6.41   0.00      6.43   0.00
A2         6.64   0.00      8.11   0.00
B1         7.34   0.01      7.70   0.00
A2         7.45   0.00      9.06   0.00
B1         7.77   0.00      8.04   0.00
B1         7.90   0.01      9.53   0.00
A1         8.24   0.37      7.97   0.37
B1         8.35   0.00     10.47   0.00
A2         8.43   0.00      9.12   0.00

Pyrrole(C2v)
A2         5.37   0.00      8.36   0.00
B1         6.18   0.00      8.29   0.00
A1         6.32   0.00      6.38   0.01
B2         6.42   0.15      6.34   0.11
A2         6.69   0.00      9.38   0.00
B1         6.88   0.01      9.22   0.00
A2         7.31   0.00      9.39   0.00
B1         7.47   0.01      9.45   0.00
B1         7.53   0.00     10.48   0.00
A2         7.63   0.00     10.31   0.00

Imidazole(Cs)
A"         5.74   0.00      6.27   0.00
A"         5.92   0.00      7.25   0.00
A'         6.31   0.05      6.31   0.10
A'         6.41   0.08      6.78   0.02
A'         6.91   0.05      7.95   0.31
A"         7.07   0.00      8.42   0.00
A"         7.16   0.01      9.40   0.00
A"         7.19   0.01      9.44   0.00
A"         7.35   0.00      9.48   0.00
A'         7.72   0.02      8.59   0.26

Pyridine(C2v)
B1         4.35   0.00      4.59   0.00
A2         4.46   0.00      4.86   0.00
B2         5.37   0.03      5.34   0.02
A1         6.23   0.01      5.78   0.01
A1         6.48   0.00      6.99   0.41
A2         7.02   0.00      6.46   0.00
B2         7.12   0.16      6.96   0.40
A2         7.22   0.00      7.61   0.00
B2         7.32   0.35      8.22   0.02
B1         7.44   0.01      6.73   0.00

Pyrazine(D2h)
B3U        3.55   0.00      3.83   0.00
AU         4.04   0.00      4.41   0.00
B2G        5.09   0.00      5.58   0.00
B2U        5.27   0.07      5.22   0.06
B1G        5.56   0.00      6.16   0.00
B1U        6.42   0.05      5.87   0.03
AG         6.81   0.00      8.16   0.00
AU         6.96   0.00      6.43   0.00
B2U        7.12   0.05      7.37   0.38
B1U        7.49   0.19      7.31   0.38

Pyrimidine(C2v)
B1         3.77   0.00      4.28   0.00
A2         4.00   0.00      4.56   0.00
A2         5.10   0.00      5.38   0.00
B1         5.33   0.00      5.66   0.00
B2         5.59   0.02      5.54   0.02
A1         6.47   0.03      6.00   0.02
B2         6.57   0.00      7.30   0.40
A1         7.32   0.26      7.15   0.39
A1         7.49   0.00      8.49   0.03
B2         7.58   0.34      8.32   0.00

Pyridazine(C2v)
B1         3.14   0.00      3.66   0.00
A2         3.54   0.00      4.27   0.00
A2         4.99   0.00      4.98   0.00
B1         5.43   0.00      5.59   0.00
A1         5.46   0.01      5.32   0.02
B2         5.78   0.00      5.80   0.00
B2         6.32   0.00      6.86   0.40
A1         6.60   0.01      7.12   0.39
B2         7.07   0.20      7.94   0.01
B2         7.28   0.20      9.69   0.00

Triazine(D3h)

Tetrazine(D2h)
B3U        1.84   0.00      2.53   0.00
AU         2.86   0.00      3.78   0.00
B1G        4.12   0.00      4.84   0.00
AU         4.59   0.00      4.55   0.00
B2G        4.78   0.00      5.08   0.00
B2G        5.23   0.00      6.08   0.00
B2U        5.46   0.05      5.21   0.05
B3U        5.64   0.01      5.80   0.00
B1G        5.87   0.00      6.33   0.00
B1G        6.53   0.00      6.71   0.00

Formaldehyde(C2v)
A2         3.79   0.00      4.26   0.00
B2         7.06   0.08     16.63   0.18
A1         8.68   0.03      9.29   0.22
B1         8.77   0.00      8.28   0.00
B2         9.52   0.02     20.65   0.00
A2         9.66   0.00      8.97   0.00
A1         9.94   0.29     17.48   0.35
B1        10.70   0.01     12.43   0.00
A1        11.81   0.06     20.45   0.17
A2        12.28   0.00     19.78   0.00

Acetone(C2v)
A2         4.19   0.00      4.38   0.00
B2         5.85   0.03      8.24   0.06
A1         7.31   0.00      8.29   0.24
A2         7.54   0.00      7.59   0.00
A2         7.58   0.00      9.15   0.00
B2         7.63   0.04     13.97   0.05
B1         8.12   0.00      7.69   0.01
A1         8.35   0.00      9.78   0.03
B2         8.51   0.03     16.15   0.09
B1         8.55   0.01      8.96   0.00

Benzoquinone(D2h)
B1G        1.86   0.00      1.65   0.00
AU         1.99   0.00      2.05   0.00
B3G        3.39   0.00      3.75   0.00
B3U        4.33   0.00      3.98   0.00
B2G        4.43   0.00      4.37   0.00
B1U        4.51   0.21      4.36   0.26
B1G        5.20   0.00      4.76   0.00
AU         5.25   0.00      5.23   0.00
B1G        5.41   0.00      5.63   0.00
B2G        5.73   0.00      5.08   0.00

Formamide(Cs)
A"         5.46   0.00      5.45   0.00
A'         6.15   0.02      8.08   0.30
A"         6.92   0.01      9.12   0.00
A'         7.00   0.10     10.35   0.07
A"         7.68   0.00     10.72   0.00
A'         7.91   0.28     15.13   0.16
A'         8.25   0.04     18.37   0.04
A"         8.93   0.00     12.36   0.00
A"         9.70   0.00     13.97   0.00
A"        10.10   0.02     15.70   0.00

Acetamide(Cs)
A"         5.40   0.00      5.40   0.00
A'         5.67   0.03      7.87   0.24
A"         6.51   0.01      8.96   0.00
A'         6.82   0.00      9.33   0.16
A'         7.36   0.08     10.73   0.01
A'         7.54   0.13     14.18   0.01
A"         7.67   0.00      9.25   0.00
A'         8.09   0.01     15.12   0.16
A"         8.13   0.00     10.72   0.01
A"         8.15   0.00     12.10   0.00

Propanamide(Cs)
A"         5.43   0.00      5.38   0.00
A'         5.74   0.03      7.86   0.21
A'         6.49   0.00      8.40   0.06
A"         6.53   0.01      8.44   0.00
A'         7.19   0.02      9.68   0.11
A"         7.22   0.00      9.01   0.00
A'         7.33   0.12     10.90   0.00
A"         7.71   0.01      9.34   0.00
A'         7.90   0.03     13.38   0.09
A"         7.97   0.00     10.93   0.00

Cytosine(Cs)
A"         3.76   0.00      3.29   0.00
A'         4.21   0.01      4.04   0.01
A"         4.49   0.00      4.68   0.00
A'         4.93   0.06      5.08   0.06
A"         5.22   0.00      4.92   0.00
A"         5.54   0.00      6.31   0.00
A'         5.55   0.01      6.44   0.23
A"         5.73   0.00      7.01   0.00
A"         5.87   0.00      7.56   0.00
A'         5.88   0.01      6.61   0.24

Thymine(Cs)
A"         4.04   0.00      3.69   0.00
A'         4.59   0.07      4.70   0.06
A"         4.75   0.00      4.21   0.00
A'         5.31   0.06      5.06   0.10
A"         5.32   0.00      5.26   0.00
A'         5.83   0.06      6.16   0.10
A"         5.84   0.00      5.78   0.00
A'         6.01   0.06      6.84   0.07
A"         6.11   0.00      6.90   0.00
A"         6.67   0.00      7.36   0.00

Uracil(Cs)
A"         3.92   0.00      3.61   0.00
A"         4.71   0.00      4.17   0.00
A'         4.75   0.05      4.75   0.02
A'         5.19   0.04      5.04   0.11
A"         5.23   0.00      5.26   0.00
A'         5.83   0.01      6.40   0.09
A"         6.04   0.00      5.82   0.00
A"         6.10   0.00      7.18   0.00
A'         6.13   0.10      7.24   0.51
A'         6.68   0.01      7.27   0.03

Adenine(Cs)
A"         4.28   0.00      4.61   0.00
A'         4.58   0.11      4.70   0.17
A'         4.99   0.05      5.02   0.02
A"         5.02   0.00      5.34   0.00
A"         5.16   0.00      5.48   0.00
A'         5.56   0.06      5.67   0.04
A"         5.63   0.00      6.08   0.00
A"         5.69   0.00      6.21   0.00
A'         5.83   0.09      5.92   0.14
A"         5.95   0.00      6.29   0.00


Mean Error: 1.27503086223 eV
\end{verbatim}

\subsubsection{Test Set 2}
% Helgaker set
\begin{verbatim}
           PBE/cc-VTZ       TD-DFTB/mio-0-1
           En/eV   f        En/eV   f
Dipeptide(Cs)
A"         4.61   0.00      4.90   0.00
A'         5.17   0.00      5.61   0.00
A'         5.23   0.00      6.64   0.00
A"         5.35   0.00      5.46   0.00
A"         5.67   0.00      5.47   0.00
A"         5.70   0.00      6.03   0.00
A'         6.01   0.03      7.24   0.35
A"         6.08   0.00      8.34   0.00
A'         6.13   0.01      7.39   0.09
A'         6.19   0.01      7.86   0.03

beta-Dipeptide(Cs)
A"         4.78   0.00      5.06   0.00
A'         5.21   0.00      5.74   0.00
A'         5.32   0.01      6.50   0.00
A"         5.38   0.00      5.47   0.00
A"         5.42   0.00      5.48   0.00
A'         5.54   0.02      7.26   0.44
A"         5.71   0.00      5.88   0.00
A'         5.71   0.01      7.33   0.01
A"         5.74   0.00      8.55   0.00
A'         5.94   0.00      7.80   0.01

Tripeptide(Cs)
A"         4.26   0.00      4.56   0.00
A"         4.61   0.00      4.87   0.00
A'         4.76   0.00      5.25   0.00
A'         4.96   0.00      5.59   0.00
A"         5.16   0.00      5.18   0.00
A'         5.18   0.01      5.83   0.00
A"         5.36   0.00      5.48   0.00
A"         5.44   0.00      5.49   0.00
A'         5.51   0.00      6.37   0.00
A"         5.58   0.00      5.51   0.00

Naphthalene(D2h)
B1U        4.12   0.04      4.01   0.05
B2U        4.27   0.00      4.25   0.01
B3G        5.11   0.00      5.14   0.00
B2U        5.79   1.14      5.67   0.89
B1U        5.91   0.14      5.62   0.14
AG         5.91   0.00      5.89   0.00
B1G        5.93   0.00      5.15   0.00
AU         6.11   0.00      6.60   0.00
B2G        6.13   0.00      5.43   0.00
AG         6.26   0.00      6.01   0.00

Anthracene(D2h)
B1U        2.94   0.04      3.00   0.05
B2U        3.64   0.00      3.64   0.04
B3G        3.94   0.00      3.93   0.00
B3G        4.59   0.00      4.53   0.00
B1U        4.81   0.00      4.81   0.00
B2U        4.99   1.75      4.94   1.34
AG         5.17   0.00      4.88   0.00
AG         5.19   0.00      5.15   0.00
B3U        5.25   0.00      4.45   0.00
B1U        5.35   0.00      5.18   0.03

Tetracene(D2h)
B1U        2.17   0.03      2.32   0.04
B3G        3.05   0.00      3.09   0.00
B2U        3.24   0.00      3.25   0.08
B3G        3.63   0.00      3.61   0.00
B1U        4.06   0.00      3.98   0.00
AG         4.42   0.00      4.17   0.00
B2U        4.42   2.30      4.41   1.67
B1U        4.46   0.01      4.52   0.02
B3G        4.56   0.00      4.57   0.00
AG         4.60   0.00      4.52   0.00

Pentacene(D2h)
B1U        1.63   0.02      1.84   0.03
B3G        2.39   0.00      2.47   0.00
B3G        2.92   0.00      2.95   0.00
B2U        2.96   0.00      2.98   0.14
B1U        3.38   0.00      3.34   0.00
B1U        3.73   0.02      3.76   0.04
AG         3.89   0.00      3.69   0.00
B2U        3.99   2.73      4.01   1.84
B1U        4.03   0.02      3.99   0.01
B3G        4.06   0.00      3.97   0.00

N-Phenylpyrrole(C2v)
A1         3.90   0.00      3.99   0.00
B2         3.98   0.00      3.98   0.01
B2         4.33   0.00      4.27   0.01
A1         4.61   0.45      4.49   0.36
B2         5.40   0.02      5.36   0.01
A2         5.66   0.00      6.21   0.00
A1         5.73   0.01      5.53   0.01
B1         5.84   0.00      6.38   0.00
A1         6.14   0.08      6.00   0.23
B2         6.16   0.00      6.21   0.00

DMABN(C1)
A          4.02   0.02      4.16   0.02
A          4.30   0.45      4.37   0.34
A          5.24   0.02      5.45   0.01
A          5.27   0.00      5.75   0.00
A          5.32   0.02      5.92   0.00
A          5.81   0.06      6.04   0.00
A          5.84   0.00      6.07   0.00
A          5.91   0.00      6.14   0.12
A          6.03   0.07      6.27   0.56
A          6.07   0.00      6.49   0.00

Polyacetylene(n=2)(C2h)
BU         5.75   0.59      5.55   0.52
AG         6.46   0.00      6.48   0.00
AU         6.61   0.00      5.69   0.00
AU         6.95   0.00      6.88   0.00
BG         7.00   0.00      6.57   0.00
AU         7.25   0.02      8.14   0.00
BG         7.66   0.00      8.28   0.00
AU         7.88   0.00      9.52   0.00
AG         8.30   0.00      8.16   0.00
BG         8.46   0.00      8.64   0.00

Polyacetylene(n=3)(C2h)
BU         4.63   0.96      4.51   0.83
AG         5.19   0.00      5.14   0.00
BG         6.12   0.00      5.15   0.00
BG         6.17   0.00      6.05   0.00
BU         6.36   0.00      6.24   0.00
AU         6.54   0.00      5.56   0.00
BG         6.60   0.00      6.54   0.00
AU         6.61   0.00      7.03   0.00
AG         6.91   0.00      6.65   0.00
BG         7.07   0.00      7.79   0.00

Polyacetylene(n=4)(C2h)
BU         3.93   1.34      3.85   1.15
AG         4.31   0.00      4.26   0.00
BU         5.57   0.00      5.37   0.02
AU         5.74   0.00      4.85   0.00
AU         5.85   0.00      5.46   0.00
AG         5.94   0.00      5.70   0.00
BG         6.06   0.00      5.08   0.00
BU         6.11   0.08      6.08   0.10
AG         6.18   0.00      6.09   0.00
BG         6.32   0.00      6.05   0.00

Polyacetylene(n=5)(C2h)
BU         3.44   1.71      3.39   1.46
AG         3.68   0.00      3.65   0.00
BU         4.87   0.01      4.69   0.04
AG         5.26   0.00      5.04   0.00
BU         5.28   0.13      5.17   0.14
BG         5.47   0.00      4.67   0.00
BG         5.66   0.00      5.08   0.00
AG         5.70   0.00      5.48   0.00
AU         5.80   0.00      4.81   0.00
AU         5.98   0.00      5.46   0.00


Mean Error: 0.379101161173 eV
\end{verbatim}


\subsection{LC-PBE/cc-pVTZ vs. lc-TD-DFTB}
In this section the long-range corrected versions of PBE and TD-DFTB are compared.
The TD-DFT energies and oscillator strengths of the lowest 10 singlet states 
were calculated at the LC-PBE/cc-pVTZ level as implemented in the 
quantum-chemistry package Gaussian 09\cite{g09}.
For the TD-DFTB calculations the parametrization described in the main text was used, in summary:
\begin{itemize}
\item Slater-Koster tables were generated from confined pseudo-atomic orbitals (using the confinement radii from table 1 and the PW92 local exchange-correlation functional).
\item The Coulomb potential was separated into a short and long-range part using the error function (erf) with $R_{lr} = 3.03$ bohr.
\item Spherical charge fluctuations around the atomic centers were modelled with Gaussian functions.
\end{itemize}

\subsubsection{Test Set 1}
\begin{verbatim}
           LC-PBE/cc-pVTZ   lc-TD-DFTB(erf)
           En/eV   f        En/eV   f
Ethene(D2h)
B1U        7.88   0.39      8.40   0.18
B1G        8.22   0.00      9.56   0.00
B3U        8.95   0.03     14.54   0.00
B2G        9.58   0.00     11.28   0.00
B1G        9.61   0.00     15.71   0.00
B2G       10.20   0.00     18.97   0.00
B3G       11.09   0.00     21.74   0.00
AU        11.48   0.00     12.13   0.00
AU        11.95   0.00     25.29   0.00
B2U       12.16   0.42     18.44   0.05

Butadiene(C2h)
BU         6.16   0.75      6.06   0.42
AU         7.57   0.00      7.51   0.00
AG         8.26   0.00      7.23   0.00
AU         8.35   0.00      8.83   0.00
BG         8.40   0.00      9.04   0.00
AU         8.55   0.00     10.60   0.00
AG         8.59   0.00      8.97   0.00
BG         8.66   0.00     10.43   0.00
AU         8.75   0.03     13.51   0.00
BG         9.90   0.00     11.23   0.00

Hexatriene(C2h)
BU         5.17   1.17      4.94   0.70
AG         7.32   0.00      6.36   0.00
BG         7.37   0.00      6.91   0.00
AG         7.63   0.00      7.40   0.00
BG         7.67   0.00      8.01   0.00
AU         7.90   0.00      7.71   0.00
BU         8.04   0.01      7.11   0.00
BG         8.07   0.00      8.78   0.00
AU         8.20   0.01      9.36   0.00
BG         8.25   0.00     10.32   0.00

Octatetraene(C2h)
BU         4.54   1.61      4.25   0.98
AG         6.49   0.00      5.73   0.00
AG         6.89   0.00      6.42   0.00
AU         7.25   0.00      6.64   0.00
AU         7.33   0.00      7.59   0.00
BG         7.58   0.00      7.17   0.00
BU         7.75   0.09      6.63   0.01
AU         7.81   0.00      7.84   0.00
AG         7.83   0.00      7.04   0.00
BU         7.98   0.01      7.93   0.04

Cyclopropene(C2v)
B2         6.63   0.09      7.63   0.08
B1         6.73   0.00      7.62   0.00
A2         7.60   0.00      9.90   0.00
B1         8.88   0.03     14.39   0.00
A2         8.95   0.00     13.20   0.00
B1         9.20   0.00     16.65   0.00
A2         9.96   0.00     14.31   0.00
B2        10.13   0.05     10.54   0.09
A1        10.23   0.23     14.47   0.35
A1        10.62   0.23     17.60   0.00

Cyclopentadiene(C2v)
B2         5.39   0.09      4.86   0.06
A1         7.61   0.03      6.42   0.04
A2         7.83   0.00      7.85   0.00
A2         8.14   0.00      8.71   0.00
B1         8.26   0.00      7.58   0.00
A1         8.44   0.60      8.68   0.33
B1         8.55   0.01      8.27   0.00
B1         8.75   0.02     10.65   0.00
A2         8.78   0.00     10.77   0.00
A2         9.06   0.00     11.39   0.00

Norbornadiene(C2v)
A2         5.51   0.00      6.22   0.00
B2         6.56   0.08      8.22   0.04
B2         7.68   0.20      8.76   0.03
A2         7.75   0.00      7.37   0.00
B1         7.87   0.01      6.39   0.03
B1         8.10   0.01      7.50   0.13
A1         8.44   0.00      7.93   0.02
A1         8.58   0.04      8.69   0.00
B2         8.68   0.00     12.98   0.00
A2         8.76   0.00      8.90   0.00

Benzene(D6h)

Naphthalene(D2h)
B2U        4.72   0.00      4.48   0.01
B1U        4.90   0.08      4.75   0.05
B2U        6.33   1.38      6.43   1.10
B3G        6.60   0.00      6.20   0.00
B1U        6.61   0.33      6.69   0.27
AG         6.83   0.00      6.24   0.00
B1G        7.32   0.00      6.64   0.00
B3G        7.33   0.00      6.85   0.00
B2G        7.48   0.00      7.14   0.00
AU         7.93   0.00      8.59   0.00

Furan(C2v)
B2         6.41   0.15      6.77   0.09
A1         7.48   0.00      6.83   0.01
A2         8.26   0.00      9.40   0.00
A1         8.56   0.48      8.94   0.36
B1         8.94   0.03      8.82   0.00
A2         9.10   0.00     10.54   0.00
B1         9.10   0.00     10.06   0.00
B2         9.35   0.16      8.77   0.18
B1         9.50   0.00     11.90   0.00
A2         9.66   0.00     12.27   0.00

Pyrrole(C2v)
B2         6.64   0.15      7.08   0.07
A1         7.16   0.01      6.88   0.01
A2         7.18   0.00     10.80   0.00
B1         8.04   0.00     10.38   0.00
A1         8.32   0.49      8.87   0.35
A2         8.47   0.00     12.27   0.00
B1         8.54   0.03     11.38   0.00
B2         8.78   0.27      8.66   0.26
B1         9.12   0.01     12.41   0.00
A2         9.16   0.00     12.31   0.00

Imidazole(Cs)
A'         6.83   0.17      6.99   0.04
A"         7.06   0.01      5.13   0.00
A'         7.50   0.02      7.31   0.04
A"         7.60   0.00      8.01   0.00
A"         8.17   0.00     10.69   0.00
A'         8.64   0.37      8.80   0.28
A"         8.76   0.01     11.50   0.00
A"         8.95   0.00     12.24   0.00
A"         9.19   0.00     12.39   0.00
A"         9.61   0.01     12.87   0.00

Pyridine(C2v)
B1         5.27   0.00      4.82   0.00
B2         5.66   0.05      5.41   0.01
A2         5.80   0.00      3.40   0.00
A1         6.56   0.02      6.39   0.02
B2         7.64   0.50      7.72   0.43
A1         7.64   0.53      7.96   0.40
A2         8.12   0.00      8.34   0.00
B1         8.60   0.01      8.36   0.00
A2         8.87   0.00      8.88   0.00
B1         9.12   0.00      8.51   0.00

Pyrazine(D2h)
B3U        4.33   0.01      4.36   0.00
AU         5.35   0.00      3.19   0.00
B2U        5.44   0.12      5.40   0.02
B2G        6.04   0.00      5.48   0.00
B1U        6.71   0.08      6.43   0.05
B1G        7.44   0.00      3.92   0.00
B1U        8.03   0.41      8.58   0.36
AU         8.10   0.00      8.34   0.00
B2U        8.20   0.37      7.95   0.40
B3U        9.05   0.01      8.56   0.00

Pyrimidine(C2v)
B1         4.79   0.01      3.54   0.00
A2         5.21   0.00      3.05   0.00
B2         5.91   0.05      5.56   0.01
A2         6.28   0.00      5.43   0.00
B1         6.60   0.01      5.03   0.00
A1         6.88   0.05      6.60   0.03
A1         7.82   0.43      8.06   0.39
B2         8.03   0.45      8.18   0.40
A2         8.97   0.00      8.21   0.00
B1         9.14   0.00      8.81   0.00

Pyridazine(C2v)
B1         4.00   0.01      2.80   0.00
A2         4.89   0.00      2.58   0.00
A1         5.77   0.03      5.40   0.00
A2         6.03   0.00      5.31   0.00
B2         6.68   0.00      6.45   0.00
B1         6.80   0.01      4.75   0.00
B2         7.51   0.47      7.73   0.41
A1         7.85   0.45      8.13   0.37
A2         8.70   0.00      8.42   0.00
B2         9.15   0.01      9.11   0.01

Triazine(D3h)

Tetrazine(D2h)
B3U        2.58   0.01      2.00   0.00
AU         4.24   0.00      2.01   0.00
B1G        5.17   0.00      3.37   0.00
AU         5.58   0.00      8.64   0.00
B2U        5.62   0.08      5.38   0.01
B2G        5.85   0.00      9.52   0.00
B3U        7.00   0.01      5.13   0.00
B2G        7.04   0.00     10.70   0.00
B1U        7.14   0.00      6.65   0.02
B1G        7.54   0.00      4.98   0.00

Formaldehyde(C2v)
A2         3.84   0.00      4.83   0.00
B2         8.88   0.10     14.05   0.08
B1         9.12   0.00      9.86   0.00
A1         9.66   0.09     10.25   0.20
A2        10.29   0.00     11.11   0.00
B2        10.53   0.05     21.30   0.00
A1        10.85   0.32     17.01   0.25
B1        12.48   0.03     14.28   0.00
A2        13.99   0.00     22.26   0.00
B1        14.18   0.06     19.28   0.00

Acetone(C2v)
A2         4.43   0.00      4.21   0.00
B2         8.59   0.03      9.25   0.05
B1         9.11   0.00      8.69   0.01
A2         9.17   0.00      8.49   0.00
A1         9.25   0.22      8.95   0.23
B2        10.15   0.03     13.13   0.01
A1        10.45   0.04     10.65   0.03
A2        10.46   0.00     10.25   0.00
B2        10.69   0.05     15.56   0.04
B1        11.09   0.10      9.95   0.00

Benzoquinone(D2h)
B1G        3.07   0.00      1.70   0.00
AU         3.30   0.00      2.07   0.00
B3G        4.62   0.00      4.15   0.00
B1U        5.70   0.58      4.86   0.32
B1G        6.60   0.00      5.54   0.00
B3U        6.81   0.00      3.59   0.00
B2G        7.01   0.00      3.92   0.00
AU         7.68   0.00      5.28   0.00
B2G        7.69   0.00      6.16   0.00
B3G        7.77   0.00      6.39   0.00

Formamide(Cs)
A"         5.61   0.00      5.96   0.00
A'         8.02   0.16      8.14   0.29
A"         8.34   0.01     10.90   0.00
A"         9.26   0.00     13.06   0.00
A'         9.28   0.17     11.32   0.06
A'         9.62   0.18     13.46   0.15
A"        10.26   0.00     14.46   0.00
A"        10.69   0.00     14.91   0.00
A'        10.95   0.02     14.94   0.03
A'        11.32   0.00     17.70   0.01

Acetamide(Cs)
A"         5.73   0.00      5.48   0.00
A'         8.08   0.16      7.78   0.24
A"         8.19   0.01     10.46   0.00
A'         8.81   0.09     10.51   0.15
A"         9.44   0.00     11.01   0.00
A'        10.01   0.06     12.09   0.00
A"        10.24   0.00     12.40   0.00
A"        10.49   0.00     13.88   0.00
A'        10.51   0.01     13.12   0.01
A'        10.72   0.00     14.16   0.10

Propanamide(Cs)
A"         5.77   0.00      5.47   0.00
A'         8.06   0.15      7.78   0.23
A"         8.19   0.01     10.27   0.00
A'         8.84   0.07     10.33   0.13
A"         9.41   0.00     10.62   0.00
A'         9.70   0.05     11.19   0.02
A"         9.96   0.00     11.54   0.00
A"        10.20   0.00     11.66   0.00
A'        10.21   0.04     12.23   0.05
A'        10.32   0.14     12.52   0.00

Cytosine(Cs)
A'         5.27   0.09      4.80   0.02
A"         5.62   0.00      3.55   0.00
A"         6.15   0.00      4.13   0.00
A'         6.45   0.23      5.33   0.02
A"         7.01   0.00      4.56   0.00
A'         7.08   0.46      6.66   0.17
A"         7.39   0.00      5.54   0.00
A"         7.53   0.00      8.16   0.00
A'         7.71   0.18      6.89   0.69
A"         7.98   0.01      8.26   0.00

Thymine(Cs)
A"         5.28   0.00      3.67   0.00
A'         5.51   0.23      5.00   0.09
A"         6.61   0.00      4.56   0.00
A'         7.17   0.12      5.50   0.01
A'         7.37   0.25      6.72   0.15
A"         7.58   0.00      5.38   0.00
A"         8.13   0.00      6.04   0.00
A'         8.27   0.30      7.31   0.72
A"         8.33   0.00      7.88   0.00
A"         8.76   0.00      8.32   0.00

Uracil(Cs)
A"         5.26   0.00      3.75   0.00
A'         5.68   0.22      5.10   0.07
A"         6.55   0.00      4.57   0.00
A'         7.24   0.06      5.51   0.02
A'         7.49   0.23      6.86   0.18
A"         7.77   0.00      5.45   0.00
A"         8.07   0.00      6.08   0.00
A'         8.18   0.36      7.36   0.64
A"         8.28   0.00      7.99   0.00
A"         9.04   0.01      8.44   0.00

Adenine(Cs)
A'         5.64   0.23      5.08   0.05
A"         5.70   0.00      3.55   0.00
A'         5.70   0.10      5.36   0.14
A"         6.32   0.00      4.55   0.00
A"         6.66   0.00      5.10   0.00
A'         6.99   0.48      6.64   0.15
A"         7.21   0.02      5.89   0.00
A'         7.39   0.05      6.91   0.22
A'         7.48   0.21      7.17   0.06
A"         7.61   0.00      6.12   0.00


Mean Error: 1.50244334358 eV
\end{verbatim}

\subsubsection{Test Set 2}
\begin{verbatim}
           LC-PBE/cc-pVTZ   lc-TD-DFTB(erf)
           En/eV   f        En/eV   f
Dipeptide(Cs)
A"         5.80   0.00      5.33   0.00
A"         6.04   0.00      5.40   0.00
A'         7.63   0.08      6.23   0.02
A'         7.70   0.34      7.26   0.39
A"         7.93   0.00      5.98   0.00
A'         8.40   0.08      7.58   0.15
A"         8.53   0.00      6.89   0.00
A"         8.92   0.02     10.20   0.00
A'         9.00   0.09      9.00   0.00
A"         9.29   0.05     10.30   0.00

beta-Dipeptide(Cs)
A"         5.77   0.00      5.39   0.00
A"         5.87   0.00      5.39   0.00
A'         7.66   0.26      7.37   0.56
A'         7.73   0.22      7.43   0.01
A"         7.74   0.00      6.71   0.00
A"         7.81   0.00      7.48   0.00
A'         8.73   0.05      7.66   0.01
A'         8.89   0.02      9.50   0.00
A"         9.10   0.01     10.22   0.00
A'         9.44   0.02     10.27   0.11

Tripeptide(Cs)
A"         5.83   0.00      5.34   0.00
A"         6.06   0.00      5.37   0.00
A"         6.12   0.00      5.43   0.00
A'         7.62   0.12      6.25   0.01
A'         7.67   0.39      6.52   0.03
A'         7.73   0.27      7.24   0.62
A"         7.96   0.00      5.99   0.00
A'         8.40   0.05      7.50   0.00
A"         8.54   0.01      6.33   0.00
A'         8.60   0.09      7.69   0.24

Naphthalene(D2h)
B2U        4.77   0.00      4.53   0.01
B1U        4.96   0.08      4.84   0.05
B2U        6.37   1.38      6.47   1.10
B1U        6.63   0.33      6.72   0.28
B3G        6.66   0.00      6.28   0.00
AG         6.86   0.00      6.29   0.00
B1G        7.33   0.00      6.67   0.00
B3G        7.40   0.00      6.94   0.00
B2G        7.54   0.00      7.20   0.00
AU         7.97   0.00      8.65   0.00

Anthracene(D2h)
B1U        3.85   0.10      3.84   0.07
B2U        4.16   0.00      4.02   0.02
B3G        5.51   0.00      5.16   0.00
B2U        5.66   2.19      5.75   1.82
AG         6.23   0.00      5.55   0.00
B3G        6.32   0.00      5.70   0.00
B1U        6.34   0.12      5.97   0.00
B1U        6.47   0.10      6.41   0.18
B3U        6.78   0.00      5.96   0.00
B1U        7.09   0.02      6.85   0.06

Tetracene(D2h)
B1U        3.06   0.10      3.19   0.07
B2U        3.75   0.00      3.69   0.05
B3G        4.56   0.00      4.34   0.00
B2U        5.15   3.03      5.24   2.55
B3G        5.43   0.00      4.87   0.00
AG         5.56   0.00      4.94   0.00
B1U        5.72   0.01      5.27   0.01
B3G        6.21   0.00      5.77   0.00
B1U        6.27   0.16      5.87   0.00
B1U        6.38   0.01      6.31   0.17

Pentacene(D2h)
B1U        2.50   0.09      2.74   0.08
B2U        3.47   0.01      3.48   0.09
B3G        3.82   0.00      3.73   0.00
B3G        4.73   0.00      4.29   0.00
B2U        4.78   3.88      4.86   3.25
B1U        4.99   0.03      4.63   0.02
AG         5.02   0.00      4.49   0.00
B1U        5.74   0.00      5.21   0.00
B3G        5.82   0.00      5.33   0.00
B1U        6.04   0.00      5.64   0.00

N-Phenylpyrrole(C2v)
B2         5.29   0.01      4.98   0.00
A1         5.40   0.40      5.07   0.46
B2         5.80   0.03      5.24   0.02
A1         6.72   0.38      6.18   0.00
B2         6.91   0.31      6.53   0.07
A1         7.05   0.37      6.47   0.09
A1         7.60   0.14      7.31   0.49
B2         7.89   0.00      7.55   0.01
A2         7.90   0.00      8.24   0.00
B1         8.04   0.00      8.25   0.00

DMABN(C1)
A          4.97   0.02      4.47   0.02
A          5.13   0.53      4.95   0.45
A          6.65   0.00      6.24   0.05
A          6.67   0.25      6.94   0.44
A          6.95   0.61      7.26   0.07
A          7.08   0.00      7.29   0.15
A          7.21   0.05      7.51   0.23
A          7.37   0.03      7.62   0.00
A          7.92   0.01      7.81   0.00
A          8.14   0.08      7.88   0.00

Polyacetylene(n=2)(C2h)
BU         6.27   0.76      6.21   0.42
AU         7.57   0.00      7.56   0.00
AG         8.37   0.00      7.37   0.00
AU         8.40   0.00      8.95   0.00
BG         8.46   0.00      9.12   0.00
AU         8.69   0.00     10.71   0.00
BG         8.70   0.00     10.53   0.00
AG         8.71   0.00      9.16   0.00
AU         8.82   0.03     12.34   0.00
BG         9.95   0.00     11.31   0.00

Polyacetylene(n=3)(C2h)
BU         5.30   1.18      5.10   0.71
BG         7.37   0.00      6.96   0.00
AG         7.44   0.00      6.51   0.00
BG         7.74   0.00      8.15   0.00
AG         7.77   0.00      7.55   0.00
AU         7.92   0.00      7.78   0.00
BU         8.16   0.01      7.26   0.00
BG         8.21   0.00      8.87   0.00
AU         8.27   0.01      9.48   0.00
BG         8.32   0.00     10.43   0.00

Polyacetylene(n=4)(C2h)
BU         4.69   1.61      4.43   0.99
AG         6.61   0.00      5.90   0.00
AG         7.06   0.00      6.57   0.00
AU         7.27   0.00      6.69   0.00
AU         7.39   0.00      7.73   0.00
BG         7.60   0.00      7.24   0.00
BU         7.87   0.09      6.79   0.01
AU         7.93   0.00      7.95   0.00
AG         7.95   0.00      7.19   0.00
BG         8.11   0.00      8.64   0.00

Polyacetylene(n=5)(C2h)
BU         4.27   2.06      3.98   1.27
AG         5.98   0.00      5.46   0.00
AG         6.53   0.00      5.89   0.00
BG         7.16   0.00      6.55   0.00
BG         7.25   0.00      7.40   0.00
BU         7.25   0.14      6.33   0.01
AU         7.45   0.00      6.95   0.00
BU         7.63   0.00      7.15   0.00
BG         7.72   0.00      7.59   0.00
AU         7.80   0.00      7.95   0.00


Mean Error: 0.577102335951 eV
\end{verbatim}


\begin{thebibliography}{10}

\bibitem{thiel_set} Schreiber,~M.;\ \ Silva-Junior,~M.;\ \ Sauer,~S.;\ \ Thiel,W.
Benchmarks for electronically excited states: CASPT2, CC2, CCSD and CC3.
\textit{J. Chem. Phys.,} \textbf{2008,} \textsl{128,} 134110.

\bibitem{helgaker_set} Peach,~M.;\ \ Benfield,~P.;\ \ Helgaker,~T.;\ \ Tozer,~D.;
Excitation energies in density functional theory: An evaluation and
a diagnostic test. \textit{J. Chem. Phys.} \textbf{2008,} \textsl{128,}
044118.

\bibitem{tddftb_extensions} Dom\'{i}nguez,~A.;\ \ Aradi,~B.;\ \ Fraunheim,~T.;\ \ Lutsker,~V.;\ \ Niehaus,~T.;
Extensions of the Time-Dependent Density Functional Based Tight-Binding
Approach. \textit{J. Chem. Theory Comput.,} \textbf{2013,} \textsl{9,}
4901-4914.

\bibitem{mio_parameters}
Elstner,~M.;\ \ Porezag,~D.;\ \ Jungnickel,~G.;\ \ Elsner,~J.;\ \ Haugk,~M.;\ \ Fraunheim,~Th.;\ \ Suhai,~S.;\ \ Seifert,~G.;
Self-consistent-charge density-functional tight-binding method for simulations of complex materials properties.
\textit{Phys. Rev. B,} \textbf{1998,} \textsl{58,} 7260.

\bibitem{g09} Gaussian 09, Revision D.01, M. J. Frisch, G. W. Trucks,
H. B. Schlegel, G. E. Scuseria, M. A. Robb, J. R. Cheeseman, G. Scalmani,
V. Barone, B. Mennucci, G. A. Petersson, H. Nakatsuji, M. Caricato,
X. Li, H. P. Hratchian, A. F. Izmaylov, J. Bloino, G. Zheng, J. L.
Sonnenberg, M. Hada, M. Ehara, K. Toyota, R. Fukuda, J. Hasegawa,
M. Ishida, T. Nakajima, Y. Honda, O. Kitao, H. Nakai, T. Vreven, J.
A. Montgomery, Jr., J. E. Peralta, F. Ogliaro, M. Bearpark, J. J.
Heyd, E. Brothers, K. N. Kudin, V. N. Staroverov, R. Kobayashi, J.
Normand, K. Raghavachari, A. Rendell, J. C. Burant, S. S. Iyengar,
J. Tomasi, M. Cossi, N. Rega, J. M. Millam, M. Klene, J. E. Knox,
J. B. Cross, V. Bakken, C. Adamo, J. Jaramillo, R. Gomperts, R. E.
Stratmann, O. Yazyev, A. J. Austin, R. Cammi, C. Pomelli, J. W. Ochterski,
R. L. Martin, K. Morokuma, V. G. Zakrzewski, G. A. Voth, P. Salvador,
J. J. Dannenberg, S. Dapprich, A. D. Daniels, Ö. Farkas, J. B. Foresman,
J. V. Ortiz, J. Cioslowski, and D. J. Fox, Gaussian, Inc., Wallingford
CT, 2009.

\bibitem{LC_Gaussian} Iikura,~H.;\ \ Tsuneda,~T.;\ \ Yanai,~T.;\ \ Hirao,~K.;
A long-range correction scheme for generalized-gradient-approximation
exchange functionals. \textit{J. Chem. Phys.,} \textbf{2001,} \textsl{115,}
3540-3544.

\end{thebibliography}

\end{document}

